One Schedule Does Not Fit All: Adaptive Inference Schedules for Diffusion Language Models

Diffusion language models typically use a fixed denoising schedule across workloads. We show that the cheapest schedule that preserves quality depends on the task, model, and sampler. We propose Task-Calibrated Denoising Allocation (TCDA), a deployment rule with an explicit error guarantee. Given candidate samplers, paired calibration data, a utility tolerance, and guardrails against degeneration, TCDA uses simultaneous one-sided bootstrap bounds to certify which candidates meet both the utility and guardrail criteria. It deploys the cheapest certified candidate or falls back to the full schedule. The probability of deploying an infeasible schedule is asymptotically at most alpha. Candidates include early prefix decoding, state-reusing continuation, reduced time grids, and confidence-threshold decoding. Across seven datasets and two model families, TCDA certifies reductions in denoiser evaluations by factors of 3.4 on XSum and 2.0 on WMT14 for ELF-B; 8.0 on WMT14 and 4.1 on GSM8K for LLaDA-8B; and 1.33 on OpenWebText for both ELF-M and ELF-L. A validation protocol fixed before generation confirmed every selection on fresh seeds. Across 500 calibration splits, false certification remained below 2% in every setting at a nominal level of 5%. Certified schedules vary across tasks and model scales. Trajectory measurements suggest that when decoded tokens commit is more informative for schedule selection than the remaining latent discretization error. We also find that the ELF reference sampler draws its time grid at random, so reproducible schedule comparisons for unconditional generation require fixing the grid.

==> build.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")"

echo "=== Building arXiv submission PDF ==="
pdflatex -interaction=nonstopmode -halt-on-error main.tex
bibtex main
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex

echo "=== Build complete: main.pdf and main.bbl generated ==="


==> package_arxiv.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")"

echo "=== Ensuring PDF and BBL are up to date ==="
./build.sh

echo "=== Packaging arXiv submission bundle ==="
TARBALL="arxiv_submission.tar.gz"
tar --exclude='.DS_Store' -czf "../${TARBALL}" \
    00README.json \
    fairmeta.cls \
    assets/ \
    main.tex \
    appendix.tex \
    references.bib \
    main.bbl \
    figures/ \
    tables/

echo "=== Package created: ../${TARBALL} ==="
ls -lh "../${TARBALL}"

